Timed photon count can show deviation from classicality in coherent state photon counting

Photon counting cannot certify any departure of coherent light from classicality: the counting record of coherent states, however time-resolved, is reproduced by a classical stochastic field. We first prove a sharper, state-independent obstruction: any observables jointly measurable with the photon numbers of two modes necessarily commute with one another, so the complete counting-compatible data of any input state admits a noncontextual hidden-variable model. We then attach to each of two photodetectors a quantum clock in the sense of Stoica, a system whose Hamiltonian generates translations and carries a self-adjoint time operator $\hat\tau_k$. We show that $\hat\tau_k$ is canonically conjugate, in Weyl form, to the station energy $E_k=H_{C,k}+\omega N_k$ -- the clock dilates the Pauli-forbidden conjugate of the counting energy -- and each detected quantum is time-stamped by depositing its energy in the clock, so detection conserves $E_k$. The two pairs $(\hat\tau_k,E_k)$ replace the two canonical pairs of the continuous-variable state-independent contextuality construction of Plastino and Cabello. The resulting Peres-Mermin square consists of nine $\pm1$ observables that commute with both photon counts and are conserved by the counting dynamics, yet attain $\chi=6>4$ identically, for every input state and arbitrary, even thermal, clock states, while the counting marginals remain exactly Poissonian and undisturbed. The timed photon-count record of coherent light thus deviates maximally from noncontextual classicality, while the untimed record never can. Ideal clocks are not required: a cyclic $M$-level register, minimally one qubit per detector, realizes the square exactly; hard-wall registers converge exponentially; and one station already suffices algebraically. All operator identities are verified numerically.

==> anc/tqs_counting_square_check.py <==
"""Validation of 'Photon counting referenced to quantum clocks' (dichotomic + PC-form squares).

Model per station k: clock = cyclic energy ladder, levels m = 0..M-1, spacing delta;
mode = truncated Fock, n = 0..nmax; photon quantum Omega = s*delta (s levels per cell).
Total energy index e = m + s*n (defined mod M; M divisible by 2s).

Operators (exact lattice counterparts of the continuum definitions):
  T  = e^{i Omega tau}  -> cyclic clock shift by s levels (raises clock energy by Omega)
  S  = e^{i pi E/Omega} -> diag exp(i pi e / s)                [= clock part x (-1)^N]
  Z  = (-1)^{floor(E/Omega)} = (-1)^{floor(m/s)+n}
  P< = projector on floor(e/s) even (E mod 2Omega in [0,Omega)),  P>= complement
  X  = T P< + T^dag P>=
  V  = lam (a (x) T + a^dag (x) T^dag)   [absorption raises clock energy by Omega]
Checks: involutions, anticommutation, N-diagonality, six context products
(+1,+1,+1,+1,+1,-1) for the dichotomic AND the Plastino-Cabello-form squares,
chi = 6 as an operator identity and on states, [O,V]=0, count-marginal invariance,
a single-station two-qubit (energy-digit) square, and a hard-wall (finite clock)
degradation table.
"""
import math
import numpy as np

rng = np.random.default_rng(7)

def dag(A): return A.conj().T
def comm(A, B): return A @ B - B @ A
def acomm(A, B): return A @ B + B @ A
def nrm(A): return np.max(np.abs(A))

def station(M, s, nmax, cyclic=True):
    """Return dict of one-station operators on clock(x)mode, dim M*(nmax+1)."""
    assert (not cyclic) or (M % (2 * s) == 0)
    dM, dN = M, nmax + 1
    Ic, Im = np.eye(dM), np.eye(dN)
    # clock shift by one level: Sh|m> = |m+1>
    Sh = np.zeros((dM, dM))
    for m in range(dM - 1):
        Sh[m + 1, m] = 1.0
    if cyclic:
        Sh[0, dM - 1] = 1.0
    Ts_c = np.linalg.matrix_power(Sh, s)          # shift by s levels
    T = np.kron(Ts_c, Im)
    n = np.arange(dN)
    a = np.diag(np.sqrt(n[1:]), 1)                # annihilation (truncated)
    N = np.diag(n.astype(float))
    m = np.arange(dM)
    e = (m[:, None] + s * n[None, :]).astype(int) # total energy index e = m + s n
    Sdiag = np.exp(1j * np.pi * e / s).reshape(-1)
    S = np.diag(Sdiag)
    cell = e // s                                  # floor(E/Omega)
    Z = np.diag(((-1.0) ** cell).reshape(-1))
    Plow = np.diag(((cell % 2) == 0).astype(float).reshape(-1))
    Phigh = np.eye(dM * dN) - Plow
    X = T @ Plow + dag(T) @ Phigh
    Y = 1j * X @ Z
    Nfull = np.kron(Ic, N)
    V = np.kron(Ic, a) @ T + np.kron(Ic, dag(a)) @ dag(T)   # lam = 1
    Zc = np.kron(np.diag((-1.0) ** (m // s)), Im)           # clock-only truncation
    return dict(T=T, S=S, Z=Z, X=X, Y=Y, N=Nfull, V=V, Zc=Zc,
                dim=dM * dN, Plow=Plow)

def kron2(A1, A2): return np.kron(A1, A2)

def report(label, val, tol=1e-12):
    flag = "PASS" if val < tol else "FAIL"
    print(f"  {label:58s} {val:9.2e}  {flag}")
    return val < tol

print("== Exact cyclic model: station 1 (M=8,s=2,nmax=3), station 2 (M=6,s=1,nmax=4) ==")
st1 = station(8, 2, 3)
st2 = station(6, 1, 4)
d1, d2 = st1["dim"], st2["dim"]
I1, I2 = np.eye(d1), np.eye(d2)
ok = True

# --- single-station algebra (station 3 = minimal register M=2s=2) ---
for k, st in (("1", st1), ("2", st2), ("3 (min M=2)", station(2, 1, 5))):
    Z, X, Y, T, S, N = st["Z"], st["X"], st["Y"], st["T"], st["S"], st["N"]
    ok &= report(f"station {k}: X unitary involution",
                 max(nrm(X @ X - np.eye(st["dim"])), nrm(X - dag(X))))
    ok &= report(f"station {k}: Z involution", max(nrm(Z @ Z - np.eye(st['dim'])), nrm(Z - dag(Z))))
    ok &= report(f"station {k}: {{X,Z}} = 0", nrm(acomm(X, Z)))
    ok &= report(f"station {k}: Y Hermitian involution",
                 max(nrm(Y - dag(Y)), nrm(Y @ Y - np.eye(st["dim"]))))
    ok &= report(f"station {k}: [Z,N]=[X,N]=0 (count-diagonal)",
                 max(nrm(comm(Z, N)), nrm(comm(X, N))))
    ok &= report(f"station {k}: Weyl  T S + S T = 0", nrm(acomm(T, S)))

# --- two-station dichotomic Peres-Mermin square ---
X1, Z1, Y1 = kron2(st1["X"], I2), kron2(st1["Z"], I2), kron2(st1["Y"], I2)
X2, Z2, Y2 = kron2(I1, st2["X"]), kron2(I1, st2["Z"]), kron2(I1, st2["Y"])
D = d1 * d2
sq = [[X1, X2, X1 @ X2],
      [Z2, Z1, Z1 @ Z2],
      [X1 @ Z2, Z1 @ X2, Y1 @ Y2]]
ctx = [sq[0], sq[1], sq[2],
       [sq[0][0], sq[1][0], sq[2][0]],
       [sq[0][1], sq[1][1], sq[2][1]],
       [sq[0][2], sq[1][2], sq[2][2]]]
signs = [1, 1, 1, 1, 1, -1]
print("-- dichotomic square --")
dev = 0.0
for c in ctx:
    for i in range(3):
        for j in range(i + 1, 3):
            dev = max(dev, nrm(comm(c[i], c[j])))
ok &= report("pairwise commutation inside all six contexts", dev)
prod_dev = max(nrm(ctx[i][0] @ ctx[i][1] @ ctx[i][2] - signs[i] * np.eye(D))
               for i in range(6))
ok &= report("context products = (+1,+1,+1,+1,+1,-1)", prod_dev)
chi_op = sum(si * (c[0] @ c[1] @ c[2]) for si, c in zip(signs, ctx))
ok &= report("chi operator identity ||chi - 6|| ", nrm(chi_op - 6 * np.eye(D)))
NN1, NN2 = kron2(st1["N"], I2), kron2(I1, st2["N"])
dev = max(nrm(comm(O, NN)) for row in sq for O in row for NN in (NN1, NN2))
ok &= report("all nine commute with N_1 and N_2", dev)

# --- states: chi = 6 state-independently ---
def coh(alpha, nmax):
    n = np.arange(nmax + 1)
    v = alpha ** n / np.sqrt(np.array([math.factorial(int(x)) for x in n]))
    return v / np.linalg.norm(v)
def randstate(d):
    v = rng.normal(size=d) + 1j * rng.normal(size=d)
    return v / np.linalg.norm(v)
psi_list = {
    "random pure": randstate(D),
    "coherent a1=1.1, a2=0.7 x random clocks":
        np.kron(np.kron(randstate(8), coh(1.1, 3)), np.kron(randstate(6), coh(0.7, 4))),
}
print("-- chi on states (expect 6 exactly) --")
for lbl, psi in psi_list.items():
    val = np.real(np.vdot(psi, chi_op @ psi))
    print(f"  <chi> [{lbl:45s}] = {val:+.12f}")
rho = np.eye(D) / D   # maximally mixed
print(f"  <chi> [maximally mixed                             ] = {np.real(np.trace(rho @ chi_op)):+.12f}")

# --- Plastino-Cabello form (unitary observables) ---
print("-- Plastino-Cabello form --")
T1, S1 = kron2(st1["T"], I2), kron2(st1["S"], I2)
T2, S2 = kron2(I1, st2["T"]), kron2(I1, st2["S"])
A_, B_ = T1, S2
C_ = dag(S2) @ dag(T1)
a_ = dag(T2); b_ = S1; c_ = T2 @ dag(S1)
al = T2 @ dag(T1); be = dag(S1) @ dag(S2)
ga = (1j * T1 @ S1) @ (-1j * dag(T2) @ S2)     # BCH phases from the continuum
pc_ctx = [[A_, B_, C_], [a_, b_, c_], [al, be, ga],
          [A_, a_, al], [B_, b_, be], [C_, c_, ga]]
dev = 0.0
for c in pc_ctx:
    for i in range(3):
        for j in range(i + 1, 3):
            dev = max(dev, nrm(comm(c[i], c[j])))
ok &= report("PC: pairwise commutation inside all six contexts", dev)
prod_dev = max(nrm(c[0] @ c[1] @ c[2] - si * np.eye(D))
               for si, c in zip(signs, pc_ctx))
ok &= report("PC: context products = (+1,+1,+1,+1,+1,-1)", prod_dev)

# --- detection coupling ---
print("-- detection coupling V (absorption with clock recoil) --")
Vtot = kron2(st1["V"], I2) + kron2(I1, st2["V"])
dev = max(nrm(comm(O, Vtot)) for row in sq for O in row)
ok &= report("[O, V] = 0 for all nine dichotomic observables", dev)
dev = max(nrm(comm(O, Vtot)) for c in pc_ctx for O in c)
ok &= report("[O, V] = 0 for all nine PC unitaries", dev)
print(f"  ||[N_1, V]|| = {nrm(comm(NN1, Vtot)):.3f}   (counting proceeds: nonzero)")
Zc1 = kron2(st1["Zc"], I2)
print(f"  ||[Z_clock-only, V]|| = {nrm(comm(Zc1, Vtot)):.3f}   (stripped observable not conserved)")

# --- count-marginal invariance under any context measurement ---
print("-- count marginal (coherent input) --")
psi = psi_list["coherent a1=1.1, a2=0.7 x random clocks"]
rho = np.outer(psi, psi.conj())
def nmarg(r):
    p = np.zeros(4)
    r1 = r.reshape(8, 4, 30, 8, 4, 30)
    for nv in range(4):
        p[nv] = np.real(np.einsum('a c a c ->', r1[:, nv, :, :, nv, :]))
    return p
p0 = nmarg(rho)
Pp = (np.eye(D) + Z1 @ Z2) / 2
rho_post = Pp @ rho @ Pp + (np.eye(D) - Pp) @ rho @ (np.eye(D) - Pp)
ok &= report("P(n_1) unchanged by nonselective Z1Z2 measurement", nrm(nmarg(rho_post) - p0))

# --- single-station two-qubit (energy-digit) square ---
print("== Single-station two-qubit (energy-digit) square: M=8, s=1, nmax=3 ==")
stq = station(8, 1, 3)
dM, dN = 8, 4
Dq = dM * dN
mq = np.arange(dM); nq = np.arange(dN)
eq = (mq[:, None] + nq[None, :]).astype(int)
d0 = eq % 2
d1g = (eq // 2) % 2
P0 = np.diag((d0 == 0).astype(float).reshape(-1)); P1 = np.eye(Dq) - P0
Q0 = np.diag((d1g == 0).astype(float).reshape(-1)); Q1 = np.eye(Dq) - Q0
Tq = stq["T"]; T2q = Tq @ Tq
ZA = np.diag(((-1.0) ** d0).reshape(-1)); ZB = np.diag(((-1.0) ** d1g).reshape(-1))
XA = Tq @ P0 + dag(Tq) @ P1
XB = T2q @ Q0 + dag(T2q) @ Q1
YA = 1j * XA @ ZA; YB = 1j * XB @ ZB
Nq = stq["N"]; Vq = stq["V"]
for lbl, Xi, Zi in (("A", XA, ZA), ("B", XB, ZB)):
    ok &= report(f"digit qubit {lbl}: involutions & anticommutation",
                 max(nrm(Xi @ Xi - np.eye(Dq)), nrm(Xi - dag(Xi)), nrm(acomm(Xi, Zi))))
ok &= report("digit qubits A vs B commute",
             max(nrm(comm(XA, XB)), nrm(comm(XA, ZB)), nrm(comm(ZA, XB)), nrm(comm(ZA, ZB))))
sqq = [[XA, XB, XA @ XB],
       [ZB, ZA, ZA @ ZB],
       [XA @ ZB, ZA @ XB, YA @ YB]]
ctxq = [sqq[0], sqq[1], sqq[2],
        [sqq[0][0], sqq[1][0], sqq[2][0]],
        [sqq[0][1], sqq[1][1], sqq[2][1]],
        [sqq[0][2], sqq[1][2], sqq[2][2]]]
dev = 0.0
for c in ctxq:
    for i in range(3):
        for j in range(i + 1, 3):
            dev = max(dev, nrm(comm(c[i], c[j])))
ok &= report("digit square: pairwise commutation in all six contexts", dev)
prod_dev = max(nrm(c[0] @ c[1] @ c[2] - si * np.eye(Dq)) for si, c in zip(signs, ctxq))
ok &= report("digit square: context products (+1,...,+1,-1)", prod_dev)
chi_q = sum(si * (c[0] @ c[1] @ c[2]) for si, c in zip(signs, ctxq))
ok &= report("digit square: ||chi - 6||", nrm(chi_q - 6 * np.eye(Dq)))
dev = max(nrm(comm(O, Nq)) for row in sqq for O in row)
ok &= report("digit square: all nine commute with N", dev)
dev = max(nrm(comm(O, Vq)) for row in sqq for O in row)
ok &= report("digit square: all nine commute with V", dev)

# --- hard-wall (finite clock) degradation ---
print("== Hard-wall clocks: <chi> vs clock size K (s=1, nmax=12, alpha=1.14, clock sd=3 levels) ==")
def stationF(K, nmax):
    return station(K, 1, nmax, cyclic=False)
def gauss_clock(K, center, sd):
    m = np.arange(K)
    v = np.exp(-((m - center) ** 2) / (4.0 * sd ** 2)).astype(complex)
    return v / np.linalg.norm(v)
nmax = 12
alpha = 1.14   # |alpha|^2 = 1.3
hw_rows = []
for K in (8, 16, 24, 32, 48):
    st = stationF(K, nmax)
    Zk, Xk, Yk = st["Z"], st["X"], st["Y"]
    psi_st = np.kron(gauss_clock(K, (K - 1) / 2, 3.0), coh(alpha, nmax))
    def ev(O): return np.vdot(psi_st, O @ psi_st)
    # six context-product operators factorize over the two (identical) stations:
    # rows: X^2(x)X^2 ; Z^2(x)Z^2 ; (XZY)(x)(ZXY)
    # cols: X^2(x)Z^2 ; Z^2(x)X^2 ; (XZY)(x)(XZY)
    chi = np.real(ev(Xk @ Xk) * ev(Xk @ Xk)
                  + ev(Zk @ Zk) * ev(Zk @ Zk)
                  + ev(Xk @ Zk @ Yk) * ev(Zk @ Xk @ Yk)
                  + ev(Xk @ Xk) * ev(Zk @ Zk)
                  + ev(Zk @ Zk) * ev(Xk @ Xk)
                  - ev(Xk @ Zk @ Yk) * ev(Xk @ Zk @ Yk))
    hw_rows.append((K, chi))
    print(f"  K = {K:3d}:  <chi> = {chi:+.6f}   (6 - <chi> = {6-chi:.2e})")


# --- clock-only parities anticommute with the detection coupling (Thm 2c) ---
ok &= report("clock-only parity: {zeta, V} = 0 (station 1, s=2)", nrm(acomm(st1["Zc"], st1["V"])))
Sc1 = np.kron(np.diag(np.exp(1j * np.pi * np.arange(8) / 2)), np.eye(4))  # e^{i pi H_C/omega}, station 1
ok &= report("clock-only phase: {S_C, V} = 0 (station 1)", nrm(acomm(Sc1, st1["V"])))

print("ALL EXACT CHECKS PASSED" if ok else "SOME CHECKS FAILED")

